Mechanic: A Learning Rate Tuner

We introduce a technique for tuning the learning rate scale factor of any base optimization algorithm and schedule automatically, which we call \textsc{mechanic}. Our method provides a practical realization of recent theoretical reductions for accomplishing a similar goal in online convex optimization. We rigorously evaluate \textsc{mechanic} on a range of large scale deep learning tasks with varying batch sizes, schedules, and base optimization algorithms. These experiments demonstrate that depending on the problem, \textsc{mechanic} either comes very close to, matches or even improves upon manual tuning of learning rates.

==> layerwise.py <==
## IT SAYS FTRL HERE, BUT ACTUALLY IT CAN BE ANYTHING DEPENDING ON THE "MODE"
## ARGUMENT

### arguments for this layerwise version have similar meanings to the nonlayerwise version.
### I found that layerwise was always slightly better than non-layerwise. Not by a ton (about 1% accuracy), but enough to feel like it wasn't a fluke.
# the mode='ftrl' version was slightly better, but not enough to be sure it wasn't just a fluke. The difference was larger than observed for the non-layerwise versions though.
# again, I didn't try tuning the num_scales.

def mechanic_new_ftrl_layerwise_multi(
    inner_optimizer: base.GradientTransformation,
    lr: Any,
    b3=0.999, # unused
    bx=1.0,
    g_clip=1.0,
    num_scales=6,
    min_scale=1,
    mode='ftrl',
    d0=1.0,
    eta=1.0,
    bs=1.0,
    stable_s=True,
) -> base.GradientTransformation:
  """make initialization so that it doesn't have an arbitrary 1 in the v"""

  scales = jnp.array([1.0 - 0.1 ** e for e in range(min_scale, num_scales+min_scale)])

  def init_fn(params: base.Params) -> MechanicState:

    get_zeros = lambda x: jnp.zeros(num_scales, jnp.float32)

    return MechanicFTRLState(
        count=jnp.zeros([], jnp.int32),
        inner_opt=inner_optimizer.init(params),
        d=tree_map(get_zeros, params),
        p=tree_map(get_zeros, params),
        m=tree_map(get_zeros, params),  # max grad
        v=tree_map(get_zeros, params),
        z=tree_map(get_zeros, params),
        s=jax.tree_util.tree_map(jnp.zeros_like, params),
        logs={
          'gnorm': jnp.zeros([], jnp.float32),
          'dprod': jnp.zeros([],jnp.float32),
          'unorm': jnp.zeros([], jnp.float32),
          'pnorm': jnp.zeros([], jnp.float32),
          'nangrads': jnp.zeros([], jnp.int32),
          'dsum': jnp.zeros([], jnp.float32),
          # 'diffnorm': jnp.zeros([], jnp.float32),
          # 'sdiff': jnp.zeros([], jnp.float32),
          'z': jnp.zeros([], jnp.float32),
        },
        x0=tree_map(
          lambda x: jnp.copy(x),
          params),# make a copy b/c otherwise I get errors about donate_argnums
    )

  def update_fn(
      updates: base.Updates, state: MechanicState, params: base.Params
  ) -> Tuple[base.Params, MechanicState]:


    ## probably should-be-removed-in-final-version clipping and nan-counting...
    if g_clip is not None:
      updates = clip_global_norm(updates, g_clip)
    # nangrads, updates =  (state.logs['nangrads'], updates)
    (nangrads, updates, (inner_updates, inner_opt_state)) = jax.lax.cond(
      is_number(updates),
      lambda n, g, i, p: (n, g, inner_optimizer.update(
        g, i, p
    )),
      lambda n, g, i, p: (numerics.safe_int32_increment(n), zeros_like(g), (zeros_like(p), i)),
      state.logs['nangrads'], updates, state.inner_opt, params)
    ## end to-be-removed-in-final-version

    # to-be-removed should be replaced with this:
    # updates = clip_global_norm(updates, 1.0)
    # new_updates, inner_opt_state = inner_optimizer.update(
    #     updates, state.inner_opt, params
    # )


    count_inc = numerics.safe_int32_increment(state.count)

    # inverse is unnecessary in harsh's setup
    inner_updates = tree_map(
      lambda x: -x,
      inner_updates
    )

    epsilon = 1e-8

    # seems unnecessary... changing this value only affects numerical precision.
    s_downscale = 1.0

    lr_scalar = 1.0
    if callable(lr):
      lr_scalar = lr(state.count)
    else:
      lr_scalar = lr


    old_d = state.d
    old_d_sum = tree_map(jnp.sum, state.d)

    # if stable_s:
    #   old_s = tree_map(
    #     lambda p, x0: (x0 - p) * (s_downscale/jnp.maximum(old_d_sum, 1e-12)),
    #     params, state.x0 
    #   )
    # else:
    old_s = state.s
    # sdiff = treenorm(
    #   tree_map(lambda s, o: s-o, state.s, old_s)
    # )


    s = jax.tree_util.tree_map(lambda si, ui: bs * si + lr_scalar * ui * s_downscale,
                               old_s,
                               inner_updates)

    def get_dot_product(gi, si):
      return jnp.dot(gi.flatten(), si.flatten())

    g_norm = treenorm(updates)
    u_norm = treenorm(inner_updates)

    dot_prod = jax.tree_util.tree_map(get_dot_product, updates, old_s)
    # dot_prod = tree_sum(dot_prod)

    # hacky clipping stuff that we hopefully don't need...
    # dot_prod = jnp.clip(dot_prod, -0.1 * (state.p + 1e-6)/(state.d * (1.0 - b3) + 1e-8))#, 0.1 * (state.p + 1e-6)/(state.d * (1.0 - b3) + 1e-8))
    # dot_prod = jnp.clip(dot_prod, -0.1 * (state.p + 1e-6)/(state.d + 1e-8), 0.1 * (state.p + 1e-6)/(state.d  + 1e-8))


    # if mode == 'ftrl':
    #   old_bet_fraction = jnp.clip( state.z / (2 * state.v + epsilon), 0.0, 0.5/state.m)
    # elif mode == 'ons':
    #   old_bet_fraction = state.z

    old_m = state.m
    # add 1e-8 to kick-start the "stable_s" option (which is also the option that removes a slot, so we probably
    # need it later anyway.)
    m = tree_map(
      lambda mi, di: jnp.maximum(scales * mi,  jnp.abs(di) + 1e-8),
      state.m,
      dot_prod)



    old_bet_fraction = tree_map(
      lambda zi, vi, mi: jnp.clip( eta  * zi / (vi + epsilon), 0.0, 0.5/(mi+epsilon)),
      state.v, state.z, state.m)

    if mode != 'simple':
      # clipping to avoid potential weirdness in p update... should probably not do anything most of the time.
      dot_prod = tree_map(
        lambda mi, di: jnp.clip(di, - mi, mi),
        old_m,
        dot_prod)

      # compute gradient of log p with respect to d:
      h = tree_map(
        lambda dpi, bi: dpi /(1.0 - dpi * bi),
        dot_prod, old_bet_fraction)
    else:
      h = dot_prod
    


    v = tree_map(
      lambda vi, hi: (scales**2) * vi + hi**2,
      state.v,
      h) 

    if mode == 'ftrl':
      z = tree_map(
        lambda zi, hi: scales * zi + hi,
        state.z,
        h)

      bet_fraction = tree_map(
        lambda zi, vi, mi: jnp.clip( eta  * zi / (vi + epsilon), 0.0, 0.5/(mi+epsilon)),
        v, z, m)

    elif mode == 'ons':
      z = tree_map(
        lambda zi, hi, mi, vi: jnp.clip(scales * zi+  eta * 2.21 * hi/(mi**2 + vi + epsilon), 0.0, 0.5/(mi + epsilon)),#b3 * state.z + h #dot_prod
        state.z, h, m, v)
      bet_fraction = z
    elif mode == 'simple':
      z = state.z # we actually don't need this.
      bet_fraction = tree_map(
        lambda vi, mi: eta/(jnp.sqrt(vi) + epsilon),
        v, m
      )


    # movement_cost = m

    p = tree_map(
      lambda pi, dpi, di: jnp.maximum(0.0, scales * pi + dpi * di),
      state.p, dot_prod, state.d)

    # we multiply by 2 because of the clip 0.5/m in the bet_fraction.
    num_layers = tree_sum(tree_map(lambda _: 1, updates))
    wealth = tree_map(
      lambda pi, mi: 2 * d0 * mi/(num_layers* num_scales) + pi,
      p, m)

    d = tree_map(
      lambda wi, bi: wi * bi,
      wealth, bet_fraction)

    d_sum = tree_map(jnp.sum, d)

    d_diff = tree_map(
      lambda x,y: x-y,
      d_sum, old_d_sum)




    # none of these seem like great ideas lol... probably just set bx=1.0 to make new_x0=x0...
    if bx == 'grad_scale':
      w = jnp.abs(dot_prod)
      new_x0 = jax.tree_util.tree_map(
          lambda x0, xk:  x0  +  (w**2) * (xk-x0)/(v + epsilon), state.x0, params
      )
    elif bx == 'simple_average':
      new_x0 = jax.tree_util.tree_map(
          lambda x0, xk:  x0  +   (xk-x0)/count_inc, state.x0, params
      )
    else:
      new_x0 = jax.tree_util.tree_map(
          lambda x0, xk:  bx * x0  +  (1.0 - bx) * xk, state.x0, params
      )

    # unused now: just for some logging....
    new_updates = jax.tree_util.tree_map(lambda x0, si, dsi: x0 - (dsi/s_downscale) * si, new_x0, s,  d_sum)
    pnorm = treenorm(new_updates)

    # more numerically stable update difference formula
    update_diff = jax.tree_util.tree_map(lambda si, ui, ddi, dsi: - (ddi/s_downscale) * si - dsi * ui, old_s, inner_updates, d_diff, d_sum)

    diffnorm = treenorm(update_diff)


    return update_diff, MechanicFTRLState(
        inner_opt=inner_opt_state,
        count=count_inc,
        s=s,
        p=p,
        v=v,
        d=d,
        z=z,
        m=m,
        logs={
          'gnorm': g_norm,
          'dprod': full_tree_sum(dot_prod), #jnp.sum(dot_prod)/num_scales,
          'unorm': u_norm,
          'pnorm': pnorm,
          'nangrads': nangrads,
          'dsum': full_tree_sum(d),
          # 'diffnorm': diffnorm,
          # 'sdiff': sdiff,
          'z': full_tree_sum(z),
        },
        x0=new_x0,
    )

  return base.GradientTransformation(init_fn, update_fn)







